On the zeros of the spectrogram of white noise

In a recent paper, Flandrin [2015] has proposed filtering based on the zeros of a spectrogram, using the short-time Fourier transform and a Gaussian window. His results are based on empirical observations on the distribution of the zeros of the spectrogram of white Gaussian noise. These zeros tend to be uniformly spread over the time-frequency plane, and not to clutter. Our contributions are threefold: we rigorously define the zeros of the spectrogram of continuous white Gaussian noise, we explicitly characterize their statistical distribution, and we investigate the computational and statistical underpinnings of the practical implementation of signal detection based on the statistics of spectrogram zeros. In particular, we stress that the zeros of spectrograms of white Gaussian noise correspond to zeros of Gaussian analytic functions, a topic of recent independent mathematical interest [Hough et al., 2009].

==> Preprint/figures/discretization_spectro_WGN.m <==
%% Pour illustrer le principe de l'analyse temps-fr?quence dans le domaine temporel 
% avec toutes les ?chelles

%signal = reconstruction de l'ondelette Symmlet 8
qmf = MakeONFilter('Symmlet',8);

N=1024;
wc = zeros(1,N);

wc(13)=1;
L = 2;

ondelette = IWT_PO(wc,L,qmf);

figure(10)
clf
plot(linspace(-0.2e-3, 1e-3, N), ondelette,'b-','LineWidth',3)
axis([-2e-4 1e-3 -0.1 0.15])
grid on


noise = 0.2*randn(size(ondelette));
x = 1.5+10*ondelette + noise ;
t = linspace(-0.2e-3, 1e-3, N);

figure(1)
clf
plot(t, x,'k-','LineWidth',1)
hold on
text(7e-4,2.3,'x(t)+n(t)','FontSize',24,'Color','black')

plot([-0.2e-3 -0.2e-3],[-0.2 3],'k--','LineWidth',2)
plot([1e-3 1e-3],[-0.2 3],'k--','LineWidth',2)

plot([-0.2e-3, 1e-3],[0 0],'b-','LineWidth',3)


axis([-0.2e-3, 1e-3 -0.5 3.5])
text(-0.23e-3,-0.2,'0','FontSize',24,'Color','blue')
text(0.9e-3,-0.2,'N\Delta t=T','FontSize',24,'Color','blue')

for i=[0:3 17:20]
    plot([-0.2e-3+1.2e-3*i/20 -0.2e-3+1.2e-3*i/20],[-0.08 0.08],'b-','LineWidth',2)
end

%
%figure(3)
sigma_t = (t(end)-t(1))/20;
tg = t(520-200:520+200);
g = exp(-(tg-tg(201)).^2/(2*sigma_t^2)); %1/sqrt(2*pi*sigma_t^2)*
plot(tg,g,'r-','LineWidth',2)
annotation('doublearrow',[0.37 0.67],[0.18 0.18],'Color','red')
text(3.7e-4,-0.3,'K\Delta t','FontSize',24,'Color','red')
text(3.9e-4,0.3,'g(t)','FontSize',24,'Color','red')

axis off

%%
print -dpng /Users/pchainai/ownCloud/REMI/STFTDPP/figures/STFT_illustration
    
%% Pour illustrer le passage en discret dans les manips sur les z?ros du spectrogramme du WGN
N = 20;
K = 10;

Delta_t = 1;
Delta_nu = 1;

F = 4; % F= facteur factice de rapport d'?chelle graphique entre sigma et Delta
sigma_t = F*sqrt(K/2/pi)*Delta_t;
sigma_nu = F*sqrt(K/2/pi)*Delta_nu ;

figure(1)
clf
for i=0:3
    % en bas ? gauche
    plot([(i-1/2)*Delta_t (i-1/2)*Delta_t],[-Delta_nu/2 (K/3+1/2)*Delta_nu],'k--','LineWidth',2)
    hold on
    plot([-Delta_t/2 (K/3+1/2)*Delta_t],[(i-1/2)*Delta_nu (i-1/2)*Delta_nu],'k--','LineWidth',2)
    % en haut ? gauche
    plot([(i-1/2)*Delta_t (i-1/2)*Delta_t],[(K-3-1/2)*Delta_nu (K+1/2)*Delta_nu],'k--','LineWidth',2)
    plot([-Delta_t/2 (K/3+1/2)*Delta_t],[(K+1-i-1/2)*Delta_nu (K+1-i-1/2)*Delta_nu],'k--','LineWidth',2)
    % en bas ? droite
    plot([(N-4-1/2)*Delta_t (N-1/2)*Delta_t],[(i-1/2)*Delta_nu (i-1/2)*Delta_nu],'k--','LineWidth',2)
    plot([(N-i-1/2)*Delta_t (N-i-1/2)*Delta_t],[-Delta_nu/2 (K/3+1/2)*Delta_nu],'k--','LineWidth',2)
    % en haut ? droite
    plot([(N-i-1/2)*Delta_t (N-i-1/2)*Delta_t],[(K-3-1/2)*Delta_nu (K+1/2)*Delta_nu],'k--','LineWidth',2)
    plot([(N-4-1/2)*Delta_t (N-1/2)*Delta_t],[(K+1-i-1/2)*Delta_nu (K+1-i-1/2)*Delta_nu],'k--','LineWidth',2)
    % au centre en bleu
    plot([(N/2+2-i-1/2)*Delta_t (N/2+2-i-1/2)*Delta_t],[(K/2-5/2)*Delta_nu (K/2+5/2)*Delta_nu],'b--','LineWidth',2)
    plot([(N/2-2)*Delta_t (N/2+2)*Delta_t],[(K/2+2-i-1/2)*Delta_nu (K/2+2-i-1/2)*Delta_nu],'b--','LineWidth',2)
    
    % exemple central
    rectangle('Position',[(N/2-1/2)*Delta_t,(K/2-1/2)*Delta_nu,Delta_t, Delta_nu],'LineWidth',3,'EdgeColor','b') 

    % noyau gaussien en temps fr?quence
    rectangle('Position',[N/2*Delta_t-sigma_t/2,K/2*Delta_nu-sigma_nu/2,sigma_t, sigma_nu],'Curvature',[1 1],'LineWidth',3,'EdgeColor','r') 
    
end
    % fl?ches et texte
    axis([-Delta_t N*Delta_t -Delta_nu (K+1)*Delta_nu]);
    set(gcf,'Position',[500,500,N*50,K*50])
    axis equal off

    x1 = (N/2*Delta_t-0.4*sigma_t/2)/((N+1)*Delta_t) ;
    y1 = (K/2*Delta_nu-0.4*sigma_nu/2)/((K+1)*Delta_nu);
    y2 = (K/2*Delta_nu+sigma_nu/2)/((K+1)*Delta_nu);
    a1=annotation('doublearrow',[x1, x1] , [y1, y2]);
    a1.Color = 'red';
    a1.LineWidth = 2;
    text(N/2-4.5,K/2+1/2,'\sigma_\nu','FontSize',36,'Color','r')

    x1 = (N/2*Delta_t+3.4*Delta_t)/((N+1)*Delta_t) ;
    y1 = (K/2*Delta_nu+0.5*Delta_nu/2)/((K+1)*Delta_nu);
    y2 = (K/2*Delta_nu+1.1*Delta_nu)/((K+1)*Delta_nu);
    a1=annotation('doublearrow',[x1, x1] , [y1, y2]);
    a1.Color = 'blue';
    a1.LineWidth = 2;
    text(N/2+3.2,K/2-0.,'\Delta\nu','FontSize',36,'Color','b')

    y1 = (K/2*Delta_nu+1.1*sigma_nu/2)/((K+1)*Delta_nu) ;
    x1 = (N/2*Delta_t-0.3*sigma_t/2)/((N+1)*Delta_t);
    x2 = (N/2*Delta_t+1.3*sigma_t/2)/((N+1)*Delta_t);
    a2=annotation('doublearrow',[x1, x2] , [y1, y1]);
    a2.Color = 'red';
    a2.LineWidth = 2;
    text(N/2,K/2+4,'\sigma_t','FontSize',36,'Color','r')
    text((N-1)/2,K/2-3.7,'\Delta','FontSize',36,'Color','b')
    text((N-1)/2+1,K/2-3.7,'t','FontSize',36,'Color','b')

    y1 = (K/2*Delta_nu-1.3*Delta_nu)/((K+1)*Delta_nu) ;
    x1 = (N/2*Delta_t+0.8*Delta_t)/((N+1)*Delta_t);
    x2 = (N/2*Delta_t+1.7*Delta_t)/((N+1)*Delta_t);
    a2=annotation('doublearrow',[x1, x2] , [y1, y1]);
    a2.Color = 'blue';
    a2.LineWidth = 2;

    % les axes
    plot([-Delta_t N*Delta_t], [0 0], 'k-','LineWidth',2)
    plot([0 0],[-Delta_nu (K+1)*Delta_nu],'k-','LineWidth',2)
    
    % tick & labels
    text(-1,-0.5,'0','FontSize',36)
    text(-4,10,'K\Delta\nu/2','FontSize',36)
    text(-2.5,9,'||','FontSize',36)
    text(-3,7.5,'F_s/2','FontSize',36)
    text((N-2)*Delta_t,-1.5,'T=N\Delta','FontSize',36)
    text((N+0.9)*Delta_t,-1.5,'t','FontSize',36)
%    text((N-2)*Delta_t,-1.5,'T=(N-1)\Delta t','FontSize',36)
    
    %
    for i=[0 1 2 3 N-3 N-2 N-1]*Delta_t
        plot([i i],[-0.1 0.1],'k','LineWidth',2)
    end
    for j=[0 1 2 3 K-2 K-1 K]*Delta_nu
        plot([-0.1 0.1],[j j],'k','LineWidth',2)
    end
    
    %%
    print -dpng /Users/pchainai/ownCloud/REMI/STFTDPP/figures/discretization_spectro
    

==> figures/discretization_spectro_WGN.m <==
%% Pour illustrer le principe de l'analyse temps-fr?quence dans le domaine temporel 
% avec toutes les ?chelles

%signal = reconstruction de l'ondelette Symmlet 8
qmf = MakeONFilter('Symmlet',8);

N=1024;
wc = zeros(1,N);

wc(13)=1;
L = 2;

ondelette = IWT_PO(wc,L,qmf);

figure(10)
clf
plot(linspace(-0.2e-3, 1e-3, N), ondelette,'b-','LineWidth',3)
axis([-2e-4 1e-3 -0.1 0.15])
grid on


noise = 0.2*randn(size(ondelette));
x = 1.5+10*ondelette + noise ;
t = linspace(-0.2e-3, 1e-3, N);

figure(1)
clf
plot(t, x,'k-','LineWidth',1)
hold on
text(7e-4,2.3,'x(t)+n(t)','FontSize',24,'Color','black')

plot([-0.2e-3 -0.2e-3],[-0.2 3],'k--','LineWidth',2)
plot([1e-3 1e-3],[-0.2 3],'k--','LineWidth',2)

plot([-0.2e-3, 1e-3],[0 0],'b-','LineWidth',3)


axis([-0.2e-3, 1e-3 -0.5 3.5])
text(-0.23e-3,-0.2,'0','FontSize',24,'Color','blue')
text(0.9e-3,-0.2,'N\Delta t=T','FontSize',24,'Color','blue')

for i=[0:3 17:20]
    plot([-0.2e-3+1.2e-3*i/20 -0.2e-3+1.2e-3*i/20],[-0.08 0.08],'b-','LineWidth',2)
end

%
%figure(3)
sigma_t = (t(end)-t(1))/20;
tg = t(520-200:520+200);
g = exp(-(tg-tg(201)).^2/(2*sigma_t^2)); %1/sqrt(2*pi*sigma_t^2)*
plot(tg,g,'r-','LineWidth',2)
annotation('doublearrow',[0.37 0.67],[0.18 0.18],'Color','red')
text(3.7e-4,-0.3,'K\Delta t','FontSize',24,'Color','red')
text(3.9e-4,0.3,'g(t)','FontSize',24,'Color','red')

axis off

%%
print -dpng /Users/pchainai/ownCloud/REMI/STFTDPP/figures/STFT_illustration
    
%% Pour illustrer le passage en discret dans les manips sur les z?ros du spectrogramme du WGN
N = 20;
K = 10;

Delta_t = 1;
Delta_nu = 1;

F = 4; % F= facteur factice de rapport d'?chelle graphique entre sigma et Delta
sigma_t = F*sqrt(K/2/pi)*Delta_t;
sigma_nu = F*sqrt(K/2/pi)*Delta_nu ;

figure(1)
clf
for i=0:3
    % en bas ? gauche
    plot([(i-1/2)*Delta_t (i-1/2)*Delta_t],[-Delta_nu/2 (K/3+1/2)*Delta_nu],'k--','LineWidth',2)
    hold on
    plot([-Delta_t/2 (K/3+1/2)*Delta_t],[(i-1/2)*Delta_nu (i-1/2)*Delta_nu],'k--','LineWidth',2)
    % en haut ? gauche
    plot([(i-1/2)*Delta_t (i-1/2)*Delta_t],[(K-3-1/2)*Delta_nu (K+1/2)*Delta_nu],'k--','LineWidth',2)
    plot([-Delta_t/2 (K/3+1/2)*Delta_t],[(K+1-i-1/2)*Delta_nu (K+1-i-1/2)*Delta_nu],'k--','LineWidth',2)
    % en bas ? droite
    plot([(N-4-1/2)*Delta_t (N-1/2)*Delta_t],[(i-1/2)*Delta_nu (i-1/2)*Delta_nu],'k--','LineWidth',2)
    plot([(N-i-1/2)*Delta_t (N-i-1/2)*Delta_t],[-Delta_nu/2 (K/3+1/2)*Delta_nu],'k--','LineWidth',2)
    % en haut ? droite
    plot([(N-i-1/2)*Delta_t (N-i-1/2)*Delta_t],[(K-3-1/2)*Delta_nu (K+1/2)*Delta_nu],'k--','LineWidth',2)
    plot([(N-4-1/2)*Delta_t (N-1/2)*Delta_t],[(K+1-i-1/2)*Delta_nu (K+1-i-1/2)*Delta_nu],'k--','LineWidth',2)
    % au centre en bleu
    plot([(N/2+2-i-1/2)*Delta_t (N/2+2-i-1/2)*Delta_t],[(K/2-5/2)*Delta_nu (K/2+5/2)*Delta_nu],'b--','LineWidth',2)
    plot([(N/2-2)*Delta_t (N/2+2)*Delta_t],[(K/2+2-i-1/2)*Delta_nu (K/2+2-i-1/2)*Delta_nu],'b--','LineWidth',2)
    
    % exemple central
    rectangle('Position',[(N/2-1/2)*Delta_t,(K/2-1/2)*Delta_nu,Delta_t, Delta_nu],'LineWidth',3,'EdgeColor','b') 

    % noyau gaussien en temps fr?quence
    rectangle('Position',[N/2*Delta_t-sigma_t/2,K/2*Delta_nu-sigma_nu/2,sigma_t, sigma_nu],'Curvature',[1 1],'LineWidth',3,'EdgeColor','r') 
    
end
    % fl?ches et texte
    axis([-Delta_t N*Delta_t -Delta_nu (K+1)*Delta_nu]);
    set(gcf,'Position',[500,500,N*50,K*50])
    axis equal off

    x1 = (N/2*Delta_t-0.4*sigma_t/2)/((N+1)*Delta_t) ;
    y1 = (K/2*Delta_nu-0.4*sigma_nu/2)/((K+1)*Delta_nu);
    y2 = (K/2*Delta_nu+sigma_nu/2)/((K+1)*Delta_nu);
    a1=annotation('doublearrow',[x1, x1] , [y1, y2]);
    a1.Color = 'red';
    a1.LineWidth = 2;
    text(N/2-4.5,K/2+1/2,'\sigma_\nu','FontSize',36,'Color','r')

    x1 = (N/2*Delta_t+3.4*Delta_t)/((N+1)*Delta_t) ;
    y1 = (K/2*Delta_nu+0.5*Delta_nu/2)/((K+1)*Delta_nu);
    y2 = (K/2*Delta_nu+1.1*Delta_nu)/((K+1)*Delta_nu);
    a1=annotation('doublearrow',[x1, x1] , [y1, y2]);
    a1.Color = 'blue';
    a1.LineWidth = 2;
    text(N/2+3.2,K/2-0.,'\Delta\nu','FontSize',36,'Color','b')

    y1 = (K/2*Delta_nu+1.1*sigma_nu/2)/((K+1)*Delta_nu) ;
    x1 = (N/2*Delta_t-0.3*sigma_t/2)/((N+1)*Delta_t);
    x2 = (N/2*Delta_t+1.3*sigma_t/2)/((N+1)*Delta_t);
    a2=annotation('doublearrow',[x1, x2] , [y1, y1]);
    a2.Color = 'red';
    a2.LineWidth = 2;
    text(N/2,K/2+4,'\sigma_t','FontSize',36,'Color','r')
    text((N-1)/2,K/2-3.7,'\Delta','FontSize',36,'Color','b')
    text((N-1)/2+1,K/2-3.7,'t','FontSize',36,'Color','b')

    y1 = (K/2*Delta_nu-1.3*Delta_nu)/((K+1)*Delta_nu) ;
    x1 = (N/2*Delta_t+0.8*Delta_t)/((N+1)*Delta_t);
    x2 = (N/2*Delta_t+1.7*Delta_t)/((N+1)*Delta_t);
    a2=annotation('doublearrow',[x1, x2] , [y1, y1]);
    a2.Color = 'blue';
    a2.LineWidth = 2;

    % les axes
    plot([-Delta_t N*Delta_t], [0 0], 'k-','LineWidth',2)
    plot([0 0],[-Delta_nu (K+1)*Delta_nu],'k-','LineWidth',2)
    
    % tick & labels
    text(-1,-0.5,'0','FontSize',36)
    text(-4,10,'K\Delta\nu/2','FontSize',36)
    text(-2.5,9,'||','FontSize',36)
    text(-3,7.5,'F_s/2','FontSize',36)
    text((N-2)*Delta_t,-1.5,'T=N\Delta','FontSize',36)
    text((N+0.9)*Delta_t,-1.5,'t','FontSize',36)
%    text((N-2)*Delta_t,-1.5,'T=(N-1)\Delta t','FontSize',36)
    
    %
    for i=[0 1 2 3 N-3 N-2 N-1]*Delta_t
        plot([i i],[-0.1 0.1],'k','LineWidth',2)
    end
    for j=[0 1 2 3 K-2 K-1 K]*Delta_nu
        plot([-0.1 0.1],[j j],'k','LineWidth',2)
    end
    
    %%
    print -dpng /Users/pchainai/ownCloud/REMI/STFTDPP/figures/discretization_spectro
    
